A Goal-Driven Survey on Root Cause Analysis

Root Cause Analysis (RCA) is a crucial aspect of incident management in large-scale cloud services. While the term root cause analysis or RCA has been widely used, different studies formulate the task differently. This is because the term "RCA" implicitly covers tasks with distinct underlying goals. For instance, the goal of localizing a faulty service for rapid triage is fundamentally different from identifying a specific functional bug for a definitive fix. However, previous surveys have largely overlooked these goal-based distinctions, conventionally categorizing papers by input data types (e.g., metric-based vs. trace-based methods). This leads to the grouping of works with disparate objectives, thereby obscuring the true progress and gaps in the field. Meanwhile, the typical audience of an RCA survey is either laymen who want to know the goals and big picture of the task or RCA researchers who want to figure out past research under the same task formulation. Thus, an RCA survey that organizes the related papers according to their goals is in high demand. To this end, this paper presents a goal-driven framework that effectively categorizes and integrates 135 papers on RCA in the context of cloud incident management based on their diverse goals, spanning the period from 2014 to 2025. In addition to the goal-driven categorization, it discusses the ultimate goal of all RCA papers as an umbrella covering different RCA formulations. Moreover, the paper discusses open challenges and future directions in RCA.

==> jupyter/main.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Visualization script for RCA survey paper dataset analysis.
Generates publication-quality figures for academic papers.
"""

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import seaborn as sns
from plot_config import apply_plot_config, COLOR_PALETTE_QUALITATIVE
from collections import Counter

OUTPUT_DIR = "../images/"
# Apply the plotting configuration
apply_plot_config(palette="color")

# Load the dataset
df = pd.read_csv("papers.csv")

# Data preprocessing
df["出版年份"] = pd.to_numeric(df["出版年份"], errors="coerce")
df = df[df["出版年份"].notna()]  # Remove rows without valid year

# Parse company collaboration (check if not 'N' and not empty)
df["有公司合作"] = df["是否和公司合作"].apply(
    lambda x: True if pd.notna(x) and str(x).strip() not in ["N", "", "nan"] else False
)

# Parse open source (check if not 'http://NA' and not empty)
df["开源"] = df["算法开源地址"].apply(
    lambda x: True
    if pd.notna(x) and str(x).strip() not in ["http://NA", "", "nan"]
    else False
)

print(f"Total papers: {len(df)}")
print(f"Year range: {df['出版年份'].min():.0f} - {df['出版年份'].max():.0f}")
print(f"Papers with company collaboration: {df['有公司合作'].sum()}")
print(f"Open source papers: {df['开源'].sum()}")


# ============================================================================
# Figure 1 & 2: Papers per year with company collaboration (stacked bar chart)
# ============================================================================
def plot_papers_per_year_with_collaboration():
    """Plot number of papers per year with company collaboration breakdown."""
    # 创建图形，调整尺寸以获得更好的展示效果
    fig, ax = plt.subplots(figsize=(8, 5))
    plt.subplots_adjust(bottom=0.15)  # 为x轴标签腾出更多空间

    # Group by year and collaboration status
    year_stats = df.groupby(["出版年份", "有公司合作"]).size().unstack(fill_value=0)

    # Ensure we have both columns (True and False)
    if True not in year_stats.columns:
        year_stats[True] = 0
    if False not in year_stats.columns:
        year_stats[False] = 0

    years = year_stats.index.astype(int)
    no_collab = year_stats[False].values
    with_collab = year_stats[True].values

    # 使用暖色调配色方案
    no_collab_color = "#E6B89C"  # 温暖的米色
    with_collab_color = "#CC6B49"  # 暖红色

    # Create stacked bar chart with enhanced styling
    bar_width = 0.6
    bars1 = ax.bar(
        years,
        no_collab,
        bar_width,
        label="No Collaboration",
        color=no_collab_color,
        edgecolor="white",
        linewidth=0.8,
    )
    bars2 = ax.bar(
        years,
        with_collab,
        bar_width,
        bottom=no_collab,
        label="With Company Collaboration",
        color=with_collab_color,
        edgecolor="white",
        linewidth=0.8,
    )

    # Add total numbers and individual numbers on bars
    total = no_collab + with_collab
    for i, (year, tot, no_c, with_c) in enumerate(
        zip(years, total, no_collab, with_collab)
    ):
        if tot > 0:
            # 添加总数
            ax.text(
                year,
                tot + 0.3,
                str(int(tot)),
                ha="center",
                va="bottom",
                fontsize=9,
                fontweight="bold",
            )

            # 在每个部分添加数字（如果数字足够大）
            if no_c >= 2:  # 只在高度足够时添加标签
                ax.text(
                    year,
                    no_c / 2,
                    str(int(no_c)),
                    ha="center",
                    va="center",
                    color="white",
                    fontsize=8,
                    fontweight="bold",
                )
            if with_c >= 2:  # 只在高度足够时添加标签
                ax.text(
                    year,
                    no_c + with_c / 2,
                    str(int(with_c)),
                    ha="center",
                    va="center",
                    color="white",
                    fontsize=8,
                    fontweight="bold",
                )

    # 优化坐标轴和标签
    ax.set_xlabel("Publication Year", fontsize=11, labelpad=10)
    ax.set_ylabel("Number of Papers", fontsize=11, labelpad=10)
    # ax.set_title(
    #     "Distribution of Papers by Year and Collaboration Type", fontsize=12, pad=20
    # )

    legend = ax.legend(
        loc="upper left",
        fontsize=12,
        frameon=True,
        facecolor="white",
        edgecolor="none",
        bbox_to_anchor=(0.02, 1.02),
    )

    # 设置刻度和网格
    ax.set_xticks(years)
    ax.set_xticklabels(years, rotation=45, ha="right")
    ax.set_ylim(0, max(total) * 1.15)

    # 添加网格线
    ax.grid(True, axis="y", linestyle="--", alpha=0.3)

    # 确保所有元素可见
    plt.tight_layout()

    # 保存高质量的PDF文件
    fig.savefig(
        f"{OUTPUT_DIR}/papers_per_year_with_collaboration.pdf",
        bbox_inches="tight",
        dpi=300,
        metadata={
            "Creator": "Matplotlib",
            "Title": "Publication Distribution by Year and Collaboration Type",
        },
    )
    print("Figure saved: papers_per_year_with_collaboration.pdf")
    plt.close(fig)


# ============================================================================
# Figure 3: Open source ratio over time
# ============================================================================
def plot_open_source_ratio():
    """Plot open source ratio with temporal trend."""
    # 创建上下布局的图形，调整高度比例
    fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(8, 10), height_ratios=[1, 1.2])
    plt.subplots_adjust(hspace=0.3)  # 调整子图之间的垂直间距

    # 使用暖色调配色方案
    closed_color = "#E6B89C"  # 温暖的米色
    open_color = "#CC6B49"  # 暖红色
    trend_color = "#D4774E"  # 介于两者之间的橙红色

    # Overall pie chart
    open_source_counts = df["开源"].value_counts()
    labels = ["Closed Source", "Open Source"]
    sizes = [open_source_counts.get(False, 0), open_source_counts.get(True, 0)]
    colors = [closed_color, open_color]

    # 绘制饼图
    wedges, texts, autotexts = ax1.pie(
        sizes,
        labels=labels,
        autopct="%1.1f%%",
        colors=colors,
        startangle=90,
        textprops={"fontsize": 10},
        wedgeprops={"edgecolor": "white", "linewidth": 1.5},
    )

    # 设置饼图中的文本样式
    for autotext in autotexts:
        autotext.set_color("white")
        autotext.set_fontweight("bold")

    # 添加实际数量说明
    total = sum(sizes)
    ax1.text(-1.5, -1.2, f"Total Papers: {total}", fontsize=9, ha="left")
    ax1.text(
        -1.5, -1.4, f"Open Source: {sizes[1]}", fontsize=9, ha="left", color=open_color
    )
    ax1.text(
        -1.5,
        -1.6,
        f"Closed Source: {sizes[0]}",
        fontsize=9,
        ha="left",
        color=closed_color,
    )

    ax1.set_title("(a) Overall Open Source Distribution", pad=20, fontsize=11)

    # Temporal trend (line chart)
    year_opensource = df.groupby("出版年份")["开源"].agg(["sum", "count"])
    year_opensource["ratio"] = (year_opensource["sum"] / year_opensource["count"]) * 100

    years = year_opensource.index.astype(int)

    # 绘制趋势线
    ax2.plot(
        years,
        year_opensource["ratio"],
        marker="o",
        linewidth=2.5,
        markersize=8,
        color=trend_color,
        markeredgecolor="white",
        markeredgewidth=1.5,
        label="Open Source Ratio",
    )

    # 添加区域填充
    ax2.fill_between(years, 0, year_opensource["ratio"], alpha=0.2, color=trend_color)

    # 设置坐标轴格式
    ax2.set_xlabel("Publication Year", fontsize=10, labelpad=10)
    ax2.set_ylabel("Open Source Ratio (%)", fontsize=10, labelpad=10)
    ax2.set_title("(b) Open Source Ratio Trend", pad=20, fontsize=11)

    # 设置刻度样式
    ax2.set_xticks(years)
    ax2.set_xticklabels(years, rotation=45, ha="right")
    ax2.set_ylim(0, 100)

    # 添加网格线
    ax2.grid(True, linestyle="--", alpha=0.3)

    # 在每个数据点添加数值标签
    for year, ratio in zip(years, year_opensource["ratio"]):
        ax2.text(year, ratio + 2, f"{ratio:.1f}%", ha="center", va="bottom", fontsize=9)

    # 添加图例
    ax2.legend(
        loc="upper left",
        fontsize=11,
        frameon=True,
        facecolor="white",
        edgecolor="none",
        bbox_to_anchor=(0.02, 1.02),
    )

    # 调整布局
    plt.tight_layout()

    # 保存高质量的PDF文件
    fig.savefig(
        f"{OUTPUT_DIR}/open_source_ratio.pdf",
        bbox_inches="tight",
        dpi=300,
        metadata={
            "Creator": "Matplotlib",
            "Title": "Open Source Ratio Analysis in RCA Survey",
        },
    )
    print("Figure saved: open_source_ratio.pdf")
    plt.close(fig)


# ============================================================================
# Figure 4: Input-Output heatmap
# ============================================================================
def plot_input_output_heatmap():
    """Plot heatmap showing input-output type pairs with hierarchical categorization."""
    fig, ax = plt.subplots(figsize=(12, 8))

    # 定义输出类型的层级关系
    telemetry_levels = [
        "Metric Level",
        "Log Level",
        "Trace Level",
        "Event Level",
        "Telemetry Level",
    ]
    component_levels = ["Code Level", "Component Level"]
    resource_levels = ["Pod Level", "Instance Level", "Resource Level"]

    # 收集和处理数据
    raw_pairs = []
    for _, row in df.iterrows():
        inputs = str(row["输入"]).split(", ") if pd.notna(row["输入"]) else []
        outputs = str(row["输出结果"]).split(", ") if pd.notna(row["输出结果"]) else []

        # 处理输入端
        processed_inputs = []
        for inp in inputs:
            inp = inp.strip()
            if inp and inp != "nan":
                if inp.lower() == "topology":
                    processed_inputs.append("Supplementary Data (Topology)")
                elif inp == "Supplementary Data":
                    processed_inputs.append("Supplementary Data (Other)")
                else:
                    processed_inputs.append(inp)

        # 处理输出端
        current_paper_outputs = set()
        telemetry_set = set()
        component_set = set()
        resource_set = set()

        for out in outputs:
            out = out.strip()
            if out and out != "nan":
                if out in telemetry_levels:
                    telemetry_set.add(out)
                elif out in component_levels:
                    component_set.add(out)
                elif out in resource_levels:
                    resource_set.add(out)
                elif out in ["Service Level", "Incident Ticket"]:
                    current_paper_outputs.add(out)

        # 处理 Telemetry Level 组合
        if telemetry_set:
            combo = sorted(list(telemetry_set - {"Telemetry Level"}))
            if combo:
                label = f"Telemetry Level ({' & '.join(combo)})"
            else:
                label = "Telemetry Level (Other)"
            current_paper_outputs.add(label)

        # 处理 Component Level 组合
        if component_set:
            if "Code Level" in component_set:
                current_paper_outputs.add("Component Level (Code Level)")
            elif "Component Level" in component_set:
                current_paper_outputs.add("Component Level (Other)")

        # 处理 Resource Level 组合
        if resource_set:
            sub_levels = sorted(list(resource_set - {"Resource Level"}))
            if sub_levels:
                label = f"Resource Level ({' & '.join(sub_levels)})"
            else:
                label = "Resource Level (Other)"
            current_paper_outputs.add(label)

        # 生成所有输入-输出对
        for inp in processed_inputs:
            for out in current_paper_outputs:
                raw_pairs.append((inp, out))

    # 统计配对频次
    pair_counter = Counter(raw_pairs)

    # 获取唯一的输入和输出类型，并按照指定顺序排序
    unique_inputs = sorted(set(inp for inp, _ in pair_counter.keys()))

    # 对输出类型进行分组和排序
    def get_category_group(output_type):
        if output_type.startswith("Telemetry Level"):
            return 0, output_type  # Telemetry Level 组排在最前
        elif output_type.startswith("Service Level"):
            return 1, output_type  # Service Level 组
        elif output_type.startswith("Component Level"):
            return 2, output_type  # Component Level 组
        elif output_type.startswith("Resource Level"):
            return 3, output_type  # Resource Level 组
        elif output_type == "Incident Ticket":
            return 4, output_type  # Incident Ticket 放在最后
        else:
            return 5, output_type  # 其他类型

    # 获取所有输出类型
    all_outputs = set(out for _, out in pair_counter.keys())

    # 按大类分组并排序
    unique_outputs = sorted(all_outputs, key=get_category_group)

    # 创建矩阵
    matrix = np.zeros((len(unique_inputs), len(unique_outputs)))
    for i, inp in enumerate(unique_inputs):
        for j, out in enumerate(unique_outputs):
            matrix[i, j] = pair_counter.get((inp, out), 0)

    # 处理输出标签，去掉 "Level" 字样
    processed_outputs = [out.replace(" Level", "") for out in unique_outputs]

    # 绘制热力图
    sns.heatmap(
        matrix,
        annot=True,
        fmt=".0f",
        cmap="YlOrRd",
        xticklabels=processed_outputs,
        yticklabels=unique_inputs,
        cbar_kws={"label": "Number of Papers"},
        ax=ax,
    )

    ax.set_xlabel("Output Type", fontsize=11)
    ax.set_ylabel("Input Type", fontsize=11)
    ax.set_title("Input-Output Type Pairs Distribution", fontsize=12, pad=20)

    # 调整标签的显示
    plt.setp(ax.get_xticklabels(), rotation=45, ha="right", fontsize=10)
    plt.setp(ax.get_yticklabels(), rotation=0, fontsize=10)

    # 优化图表布局
    plt.tight_layout()

    # 保存高质量的PDF文件
    fig.savefig(
        f"{OUTPUT_DIR}/input_output_heatmap.pdf",
        bbox_inches="tight",
        dpi=300,
        metadata={
            "Creator": "Matplotlib",
            "Title": "Input-Output Type Pairs Distribution in RCA Survey",
        },
    )
    print("Figure saved: input_output_heatmap.pdf")
    plt.close(fig)


# ============================================================================
# Additional: Input and Output type frequency
# ============================================================================
def plot_data_type_frequencies():
    """Plot frequency of different input and output data types."""
    # 创建图形，使用上下布局
    fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(10, 12), height_ratios=[1, 1.2])
    # 调整子图之间的间距和边距
    plt.subplots_adjust(hspace=0.4)

    # Parse input types
    input_counter = Counter()
    for _, row in df.iterrows():
        inputs = str(row["输入"]).split(", ") if pd.notna(row["输入"]) else []
        for inp in inputs:
            inp = inp.strip()
            if inp and inp != "nan":
                input_counter[inp] += 1

    # Parse output types
    output_counter = Counter()
    for _, row in df.iterrows():
        outputs = str(row["输出结果"]).split(", ") if pd.notna(row["输出结果"]) else []
        for out in outputs:
            out = out.strip()
            if out and out != "nan":
                output_counter[out] += 1

    # Plot input types
    if input_counter:
        # 处理 Topology 和 Supplementary Data
        topology_count = sum(
            count for key, count in input_counter.items() if key.lower() == "topology"
        )
        supp_data_count = sum(
            count for key, count in input_counter.items() if key == "Supplementary Data"
        )
        other_count = (
            supp_data_count - topology_count if supp_data_count > topology_count else 0
        )

        # 创建新的计数器，移除原始的 Topology 和 Supplementary Data
        modified_counter = Counter(
            {
                k: v
                for k, v in input_counter.items()
                if k.lower() != "topology" and k != "Supplementary Data"
            }
        )

        # 添加堆叠的 Supplementary Data
        if topology_count > 0 or other_count > 0:
            modified_counter["Supplementary Data"] = topology_count + other_count

        # 排序并准备绘图数据
        input_items = sorted(modified_counter.items(), key=lambda x: x[1], reverse=True)
        input_labels, input_values = zip(*input_items)

        # 找到 Supplementary Data 的位置
        supp_data_idx = (
            input_labels.index("Supplementary Data")
            if "Supplementary Data" in input_labels
            else -1
        )

        # 生成不同的颜色列表，为Supplementary Data预留两种颜色
        colors = []
        color_idx = 2  # 从第3个颜色开始，前两个颜色预留给Supplementary Data的堆叠
        for label in input_labels:
            if label == "Supplementary Data":
                colors.append(COLOR_PALETTE_QUALITATIVE[0])  # 临时颜色，后面会被覆盖
            else:
                colors.append(COLOR_PALETTE_QUALITATIVE[color_idx])
                color_idx = (color_idx + 1) % len(COLOR_PALETTE_QUALITATIVE)

        # 绘制基础柱状图
        bars1 = ax1.barh(range(len(input_labels)), input_values, color=colors)

        # 如果存在 Supplementary Data，添加堆叠效果
        if supp_data_idx >= 0:
            # 绘制 Topology 部分
            ax1.barh(supp_data_idx, topology_count, color=COLOR_PALETTE_QUALITATIVE[0])
            if other_count > 0:
                # 绘制 Other 部分
                ax1.barh(
                    supp_data_idx,
                    other_count,
                    left=topology_count,
                    color=COLOR_PALETTE_QUALITATIVE[1],
                )

            # 在柱子上方添加总数（不添加类别标记）
            total = topology_count + other_count
            ax1.text(total + 0.5, supp_data_idx, str(total), va="center", fontsize=9)

        ax1.set_yticks(range(len(input_labels)))
        ax1.set_yticklabels(input_labels, fontsize=10)
        ax1.set_xlabel("Number of Papers", fontsize=11)
        ax1.set_title("Input Data Types Frequency", fontsize=12, pad=10)
        ax1.invert_yaxis()

        # 添加网格线使数据更易读
        ax1.grid(True, axis="x", linestyle="--", alpha=0.3)

        # 确保x轴刻度清晰可读
        ax1.tick_params(axis="both", which="major", labelsize=10)

        # 为每种颜色的柱子添加数值标签和图例
        legend_elements = []

        # 添加 Supplementary Data 的两个部分到图例
        if topology_count > 0:
            legend_elements.append(
                (
                    patches.Patch(facecolor=COLOR_PALETTE_QUALITATIVE[0]),
                    f"Supplementary Data (Topology): {topology_count}",
                )
            )
        if other_count > 0:
            legend_elements.append(
                (
                    patches.Patch(facecolor=COLOR_PALETTE_QUALITATIVE[1]),
                    f"Supplementary Data (Other): {other_count}",
                )
            )

        # 为其他柱子添加标记和数值
        for i, (bar, val) in enumerate(zip(bars1, input_values)):
            if i != supp_data_idx:  # 跳过 Supplementary Data
                ax1.text(val + 0.5, i, str(val), va="center", fontsize=9)
                legend_elements.append(
                    (
                        patches.Patch(facecolor=bar.get_facecolor()),
                        f"{input_labels[i]}: {val}",
                    )
                )

        # 添加图例，优化布局
        handles, labels = zip(*legend_elements)
        legend = ax1.legend(
            handles,
            labels,
            loc="center left",
            bbox_to_anchor=(1.02, 0.5),
            fontsize=11,
            title="Data Types",
            title_fontsize=12,
            borderaxespad=0.0,
            frameon=True,
            ncol=1,
        )

    # Plot output types
    if output_counter:
        # 定义各个层级的映射关系
        telemetry_levels = [
            "Metric Level",
            "Log Level",
            "Trace Level",
            "Event Level",
            "Telemetry Level",
        ]
        component_levels = ["Code Level", "Component Level"]
        resource_levels = ["Pod Level", "Instance Level", "Resource Level"]

        # 创建新的统计数据结构
        grouped_data = {
            "Telemetry Level": {},  # 用于存储不同组合的计数
            "Service Level": {"Service Level": output_counter.get("Service Level", 0)},
            "Component Level": {
                "Code Level": output_counter.get("Code Level", 0),
                "Component Level": output_counter.get("Component Level", 0),
            },
            "Resource Level": {},  # Will be filled by combination processing
            "Incident Ticket": {
                "Incident Ticket": output_counter.get("Incident Ticket", 0)
            },
        }

        # 处理 Telemetry Level 的组合
        papers_with_levels = []
        for _, row in df.iterrows():
            outputs = (
                str(row["输出结果"]).split(", ") if pd.notna(row["输出结果"]) else []
            )
            levels = sorted(
                [out.strip() for out in outputs if out.strip() in telemetry_levels]
            )
            if levels:
                key = " & ".join(level for level in levels)
                if key not in grouped_data["Telemetry Level"]:
                    grouped_data["Telemetry Level"][key] = 0
                grouped_data["Telemetry Level"][key] += 1

        # 准备绘图数据
        plot_data = []
        y_labels = [
            "Telemetry Level",
            "Service Level",
            "Component Level",
            "Resource Level",
            "Incident Ticket",
        ]

        # 创建图例元素
        legend_elements = []
        color_idx = 0

        # 绘制每个大类的堆叠柱状图
        for i, category in enumerate(y_labels):
            total = 0
            start = 0

            if category == "Telemetry Level":
                # 为每个组合绘制一段
                for combo, count in grouped_data[category].items():
                    ax2.barh(
                        i,
                        count,
                        left=start,
                        color=COLOR_PALETTE_QUALITATIVE[
                            color_idx % len(COLOR_PALETTE_QUALITATIVE)
                        ],
                    )
                    if count > 0:  # 只为非零值添加图例
                        # 从组合中移除 Telemetry Level
                        sub_levels = combo.replace("Telemetry Level", "").strip(" &")
                        legend_elements.append(
                            (
                                patches.Patch(
                                    facecolor=COLOR_PALETTE_QUALITATIVE[
                                        color_idx % len(COLOR_PALETTE_QUALITATIVE)
                                    ]
                                ),
                                f"Telemetry Level ({sub_levels if sub_levels else 'Other'}): {count}",
                            )
                        )
                    total += count
                    start += count
                    color_idx += 1

            elif category == "Component Level":
                # Code Level
                code_count = grouped_data[category]["Code Level"]
                if code_count > 0:
                    ax2.barh(
                        i,
                        code_count,
                        color=COLOR_PALETTE_QUALITATIVE[
                            color_idx % len(COLOR_PALETTE_QUALITATIVE)
                        ],
                    )
                    legend_elements.append(
                        (
                            patches.Patch(
                                facecolor=COLOR_PALETTE_QUALITATIVE[
                                    color_idx % len(COLOR_PALETTE_QUALITATIVE)
                                ]
                            ),
                            f"Component Level (Code Level): {code_count}",
                        )
                    )
                # Component Level
                comp_count = grouped_data[category]["Component Level"]
                if comp_count > 0:
                    ax2.barh(
                        i,
                        comp_count,
                        left=code_count,
                        color=COLOR_PALETTE_QUALITATIVE[
                            (color_idx + 1) % len(COLOR_PALETTE_QUALITATIVE)
                        ],
                    )
                    legend_elements.append(
                        (
                            patches.Patch(
                                facecolor=COLOR_PALETTE_QUALITATIVE[
                                    (color_idx + 1) % len(COLOR_PALETTE_QUALITATIVE)
                                ]
                            ),
                            f"Component Level (Other): {comp_count}",
                        )
                    )
                total = code_count + comp_count
                color_idx += 2

            elif category == "Resource Level":
                # 处理 Resource Level 的组合
                resource_data = {}
                for _, row in df.iterrows():
                    outputs = (
                        str(row["输出结果"]).split(", ")
                        if pd.notna(row["输出结果"])
                        else []
                    )
                    # 筛选并排序资源相关的输出
                    resource_outputs = set(
                        out.strip() for out in outputs if out.strip() in resource_levels
                    )

                    if resource_outputs:
                        # 如果只包含 Resource Level，归类为 Other
                        if resource_outputs == {"Resource Level"}:
                            key = "Resource Level (Other)"
                        else:
                            # 移除 Resource Level，只保留具体的级别
                            specific_levels = sorted(
                                level
                                for level in resource_outputs
                                if level != "Resource Level"
                            )
                            if specific_levels:
                                key = f"Resource Level ({' & '.join(specific_levels)})"
                            else:
                                key = "Resource Level (Other)"

                        if key not in resource_data:
                            resource_data[key] = 0
                        resource_data[key] += 1

                # 按组合名称排序以保持显示顺序一致
                sorted_resource_data = dict(sorted(resource_data.items()))

                # 绘制 Resource Level 的组合
                start = 0
                for combo, count in sorted_resource_data.items():
                    ax2.barh(
                        i,
                        count,
                        left=start,
                        color=COLOR_PALETTE_QUALITATIVE[
                            color_idx % len(COLOR_PALETTE_QUALITATIVE)
                        ],
                    )
                    legend_elements.append(
                        (
                            patches.Patch(
                                facecolor=COLOR_PALETTE_QUALITATIVE[
                                    color_idx % len(COLOR_PALETTE_QUALITATIVE)
                                ]
                            ),
                            f"{combo}: {count}",
                        )
                    )
                    total += count
                    start += count
                    color_idx += 1

            else:  # Service Level 和 Incident Ticket
                count = grouped_data[category].get(category, 0)
                if count > 0:
                    ax2.barh(
                        i,
                        count,
                        color=COLOR_PALETTE_QUALITATIVE[
                            color_idx % len(COLOR_PALETTE_QUALITATIVE)
                        ],
                    )
                    legend_elements.append(
                        (
                            patches.Patch(
                                facecolor=COLOR_PALETTE_QUALITATIVE[
                                    color_idx % len(COLOR_PALETTE_QUALITATIVE)
                                ]
                            ),
                            f"{category}: {count}",
                        )
                    )
                total = count
                color_idx += 1

            # 添加总数标签
            if total > 0:
                ax2.text(total + 0.5, i, str(total), va="center", fontsize=9)

        ax2.set_yticks(range(len(y_labels)))
        ax2.set_yticklabels(y_labels, fontsize=10)
        ax2.set_xlabel("Number of Papers", fontsize=11)
        ax2.set_title("Output Result Types Frequency", fontsize=12, pad=10)
        ax2.invert_yaxis()

        # 添加网格线使数据更易读
        ax2.grid(True, axis="x", linestyle="--", alpha=0.3)

        # 确保x轴刻度清晰可读
        ax2.tick_params(axis="both", which="major", labelsize=10)

        # 添加优化后的图例
        handles, labels = zip(*legend_elements)
        legend = ax2.legend(
            handles,
            labels,
            loc="center left",
            bbox_to_anchor=(1.02, 0.5),
            fontsize=11,
            title="Result Types",
            title_fontsize=12,
            borderaxespad=0.0,
            frameon=True,
            ncol=1,
        )

    # 设置子图标题
    ax1.set_title("(a) Input Data Types Frequency", pad=20, fontsize=12)
    ax2.set_title("(b) Output Result Types Frequency", pad=20, fontsize=12)

    # 调整布局，确保图例不会被裁剪
    plt.tight_layout()

    # 为图例腾出额外空间
    fig.subplots_adjust(right=0.85)

    # 保存图片时确保分辨率足够高，使用更大尺寸
    fig.savefig(
        f"{OUTPUT_DIR}/data_type_frequencies.pdf",
        bbox_inches="tight",
        dpi=300,
        metadata={
            "Creator": "Matplotlib",
            "Title": "Data Type Frequencies in RCA Survey",
        },
        format="pdf",
    )
    print("Figure saved: data_type_frequencies.pdf")
    plt.close(fig)


# ============================================================================
# Figure 5: Conference/Venue distribution
# ============================================================================
def plot_venue_distribution():
    """Plot distribution of papers across different conferences/venues."""
    fig, ax = plt.subplots(figsize=(10, 3))

    # Count papers per venue
    venue_counts = df["会议名"].value_counts()

    # Sort by count for better visualization
    venues = venue_counts.index.tolist()
    counts = venue_counts.values.tolist()

    # Create vertical bar chart
    bars = ax.bar(
        range(len(venues)),
        counts,
        color=COLOR_PALETTE_QUALITATIVE[0],
    )

    ax.set_xticks(range(len(venues)))
    ax.set_xticklabels(venues, rotation=45, ha="right")
    ax.set_ylabel("Number of Papers")

    # Add value labels on top of bars
    for i, (bar, val) in enumerate(zip(bars, counts)):
        ax.text(i, val + 0.3, str(val), ha="center", va="bottom", fontsize=9)

    plt.tight_layout()
    fig.savefig(f"{OUTPUT_DIR}/venue_distribution.pdf")
    print("Figure saved: venue_distribution.pdf")
    plt.close(fig)


# ============================================================================
# Figure 6: Fault Injection Types distribution
# ============================================================================
def plot_fault_injection_types():
    """Plot distribution of different fault injection types."""
    fig, ax = plt.subplots(figsize=(8, 5))

    # Parse fault injection types
    fault_type_counter = Counter()
    for _, row in df.iterrows():
        fault_types = (
            str(row["Fault Injection Types"]).split(", ")
            if pd.notna(row["Fault Injection Types"])
            else []
        )
        for fault_type in fault_types:
            fault_type = fault_type.strip()
            if fault_type and fault_type != "nan":
                # Convert "Network" to "Resource"
                if fault_type == "Network":
                    fault_type = "Resource"
                fault_type_counter[fault_type] += 1

    # Sort by count
    fault_items = sorted(fault_type_counter.items(), key=lambda x: x[1], reverse=True)
    labels, sizes = zip(*fault_items) if fault_items else ([], [])

    if not labels:
        print("No fault injection type data found.")
        plt.close(fig)
        return

    # Generate colors from the palette
    colors = [
        COLOR_PALETTE_QUALITATIVE[i % len(COLOR_PALETTE_QUALITATIVE)]
        for i in range(len(labels))
    ]

    # Create pie chart with labels inside wedges (no percentages)
    total = sum(sizes)
    wedges, texts = ax.pie(
        sizes,
        labels=labels,
        colors=colors,
        startangle=90,
        wedgeprops={"edgecolor": "white", "linewidth": 1.5},
        textprops={"fontsize": 14, "weight": "bold", "color": "white"},
    )

    # Create legend with labels, percentages, and counts
    legend_labels = [
        f"{label}: {size} ({size / total * 100:.1f}%)"
        for label, size in zip(labels, sizes)
    ]

    ax.legend(
        wedges,
        legend_labels,
        loc="center left",
        bbox_to_anchor=(1, 0.5),
        fontsize=16,
        title="Fault Injection Types",
        title_fontsize=15,
        frameon=True,
    )

    plt.tight_layout()
    fig.savefig(
        f"{OUTPUT_DIR}/fault_injection_types.pdf",
        bbox_inches="tight",
        dpi=300,
        metadata={
            "Creator": "Matplotlib",
            "Title": "Fault Injection Types Distribution in RCA Survey",
        },
    )
    print("Figure saved: fault_injection_types.pdf")
    plt.close(fig)


# ============================================================================
# Main execution
# ============================================================================
if __name__ == "__main__":
    print("\n" + "=" * 70)
    print("Generating visualizations for RCA survey dataset...")
    print("=" * 70 + "\n")

    # Generate all figures
    plot_papers_per_year_with_collaboration()
    plot_open_source_ratio()
    plot_input_output_heatmap()
    plot_data_type_frequencies()
    plot_venue_distribution()
    plot_fault_injection_types()

    print("\n" + "=" * 70)
    print("All visualizations generated successfully!")
    print("=" * 70 + "\n")


==> jupyter/plot_config.py <==
# -*- coding: utf-8 -*-
# Comprehensive plotting configuration for top-tier software engineering academic conferences.
# This configuration aims to provide a ready-to-use setup for creating publication-quality figures
# using Matplotlib, following best practices for clarity, readability, and aesthetics.

import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

# --- General Style ---
# Use seaborn for a base style, which is generally more aesthetically pleasing than default matplotlib.
# 'paper' context is suitable for academic papers.
# 'ticks' style adds ticks on axes for better value tracking.
sns.set_context("paper")
sns.set_style("ticks")

# --- Font Configuration ---
# Using Times New Roman, as it's a classic and widely accepted font for academic publications (e.g., ACM, IEEE).
# If not available, common fallbacks like 'serif' are used.
# The font sizes are chosen for readability in a two-column paper format.
# Ensure Type 42 (TrueType) fonts are used in PDF/PS output for ACM/IEEE compliance.
FONT_CONFIG = {
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],
    "font.size": 10,
    "axes.titlesize": 12,
    "axes.labelsize": 11,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10,
    "legend.fontsize": 10,
    "figure.titlesize": 14,
    "pdf.fonttype": 42,  # Embed fonts in PDF
    "ps.fonttype": 42,  # Embed fonts in PS
}

# --- Color Palettes ---
# A colorblind-friendly palette is crucial for accessibility.
# This palette is derived from Paul Tol's notes and is well-regarded in the scientific community.
# It provides good contrast and is distinguishable by people with common forms of color blindness.

# Base 6 colors

BASE_COLORS = [
    "#dd9f94",
    "#f5e8bd",
    "#b0bda0",
    "#b87264",
    "#464666",
    "#7da4a3",
    "#b3b6be",
    "#a0acc8",
    "#b0bfa1",
    "#db716e",
    "#be958a",
    "#e4ce90",
    "#c98849",
    "#785177",
    "#56777e",
    "#c5ccdb",
]


# Keep original 6-color palette for backward compatibility
COLOR_PALETTE_QUALITATIVE = BASE_COLORS

# Grayscale palette for black-and-white publications.
GRAYSCALE_PALETTE = sns.color_palette("gray_r", n_colors=5)

# Recommended colormaps for heatmaps (perceptually uniform and colorblind-friendly).
# - 'viridis', 'plasma', 'inferno', 'magma', 'cividis' for sequential data.
# - 'coolwarm', 'bwr', 'seismic' for diverging data.
RECOMMENDED_CMAPS = {
    "sequential": "viridis",
    "diverging": "coolwarm",
}


# --- Figure and Axes Configuration ---
# These settings control the layout and appearance of the figure and axes.
FIGURE_CONFIG = {
    # Figure layout
    "figure.dpi": 300,  # High resolution for publication
    "figure.autolayout": False,  # Use tight_layout() manually for better control
    "savefig.dpi": 300,
    "savefig.format": "pdf",  # Vector format for scalability
    "savefig.bbox": "tight",  # Fit the saved figure tightly around the plot
    # Axes appearance
    "axes.edgecolor": "black",
    "axes.linewidth": 0.8,
    "axes.grid": True,
    "axes.grid.axis": "y",  # Horizontal grid lines often aid in reading values
    "grid.color": "gray",
    "grid.linestyle": ":",
    "grid.linewidth": 0.5,
    "axes.spines.top": False,  # Remove top and right spines for a cleaner look
    "axes.spines.right": False,
}

# --- Tick Configuration ---
# Controls the appearance of axis ticks.
TICK_CONFIG = {
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.major.size": 3,
    "xtick.minor.size": 1.5,
    "ytick.major.size": 3,
    "ytick.minor.size": 1.5,
}

# --- Legend Configuration ---
# Settings for the plot legend.
LEGEND_CONFIG = {
    "legend.frameon": False,  # No frame around the legend for a cleaner look
    "legend.loc": "best",
}

# --- Bar Plot Specifics ---
# Settings for bar plots, including hatch patterns for black-and-white printing.
BAR_CONFIG = {
    "hatch.linewidth": 0.5,
}
HATCH_PATTERNS = ["/", "\\", "|", "-", "+", "x", "o", "O", ".", "*"]

# --- Line Plot Specifics ---
# Define a cycle of markers and line styles for multi-line plots to ensure distinguishability.
LINE_CONFIG = {
    "lines.linewidth": 1.5,
    "lines.markersize": 5,
}
MARKER_STYLES = ["o", "s", "v", "^", "D", "<", ">", "p", "*"]
LINE_STYLES = ["-", "--", "-.", ":"]

# --- Box Plot Specifics ---
# Enhance visibility of box plot components.
BOXPLOT_CONFIG = {
    "boxplot.boxprops.linewidth": 1.5,
    "boxplot.medianprops.linewidth": 1.5,
    "boxplot.whiskerprops.linewidth": 1.5,
    "boxplot.capprops.linewidth": 1.5,
    "boxplot.flierprops.markeredgecolor": "gray",
    "boxplot.flierprops.marker": ".",
}

# --- Error Bar Specifics ---
ERRORBAR_CONFIG = {
    "errorbar.capsize": 2,
}

# --- Scatter Plot Specifics ---
SCATTER_CONFIG = {
    "scatter.marker": "o",
}


def apply_plot_config(palette="color"):
    """
    Applies the comprehensive plotting configuration.
    Args:
        palette (str): The color palette to use. Options:
            - 'color': 6-color colorblind-friendly palette
            - '18tones': 18-color palette with 3 tones per base color
            - 'gray': grayscale palette
            - or any custom palette
    """
    plt.rcParams.update(FONT_CONFIG)
    plt.rcParams.update(FIGURE_CONFIG)
    plt.rcParams.update(TICK_CONFIG)
    plt.rcParams.update(LEGEND_CONFIG)
    plt.rcParams.update(BAR_CONFIG)
    plt.rcParams.update(LINE_CONFIG)
    plt.rcParams.update(BOXPLOT_CONFIG)
    plt.rcParams.update(ERRORBAR_CONFIG)
    plt.rcParams.update(SCATTER_CONFIG)

    if palette == "color":
        sns.set_palette(COLOR_PALETTE_QUALITATIVE)
    elif palette == "gray":
        sns.set_palette(GRAYSCALE_PALETTE)
    else:
        sns.set_palette(palette)

    print(
        f"Plotting configuration for academic publications applied (Palette: {palette})."
    )


# Example usage:
if __name__ == "__main__":
    apply_plot_config()

    # --- Example 1: Bar Plot ---
    fig, ax = plt.subplots(figsize=(5, 3.5))
    x = ["Group A", "Group B", "Group C", "Group D"]
    y1 = [20, 35, 30, 35]
    y2 = [25, 32, 34, 20]
    ax.bar(x, y1, label="Metric 1", width=0.4)
    ax.bar(x, y2, label="Metric 2", width=0.4, bottom=y1)
    ax.set_xlabel("Experiment Groups")
    ax.set_ylabel("Measured Value")
    ax.set_title("Example Bar Plot")
    ax.legend()
    ax.set_ylim(0)
    plt.tight_layout()
    fig.savefig("example_bar_plot.pdf")
    print("Example bar plot saved to example_bar_plot.pdf")
    plt.close(fig)

    # --- Example 2: Line Plot ---
    fig, ax = plt.subplots(figsize=(5, 3.5))
    x = np.linspace(0, 10, 10)
    for i in range(4):
        ax.plot(
            x,
            x + i,
            marker=MARKER_STYLES[i],
            linestyle=LINE_STYLES[i],
            label=f"Line {i + 1}",
        )
    ax.set_xlabel("Time (s)")
    ax.set_ylabel("Performance Metric")
    ax.set_title("Example Line Plot")
    ax.legend()
    plt.tight_layout()
    fig.savefig("example_line_plot.pdf")
    print("Example line plot saved to example_line_plot.pdf")
    plt.close(fig)

    # --- Example 3: Box Plot ---
    fig, ax = plt.subplots(figsize=(5, 3.5))
    data = [np.random.normal(0, std, 100) for std in range(1, 5)]
    sns.boxplot(data=data, ax=ax)
    ax.set_xlabel("Distribution")
    ax.set_ylabel("Value")
    ax.set_title("Example Box Plot")
    plt.tight_layout()
    fig.savefig("example_box_plot.pdf")
    print("Example box plot saved to example_box_plot.pdf")
    plt.close(fig)

    # --- Example 4: Grayscale Plot ---
    apply_plot_config(palette="gray")
    fig, ax = plt.subplots(figsize=(5, 3.5))
    for i in range(4):
        ax.bar(f"Bar {i + 1}", i + 2, label=f"Bar {i + 1}", hatch=HATCH_PATTERNS[i])
    ax.set_xlabel("Categories")
    ax.set_ylabel("Value")
    ax.set_title("Example Grayscale Bar Plot with Hatches")
    ax.legend()
    plt.tight_layout()
    fig.savefig("example_grayscale_plot.pdf")
    print("Example grayscale plot saved to example_grayscale_plot.pdf")
    plt.close(fig)

